Threshold Resummation for Semi-Inclusive Single-Hadron Production with Effective Field Theory

Large double-logarithmic corrections are induced by soft gluon emissions near threshold in the semi-inclusive $e^+e^-$ annihilation (SIA) distributions, and must be resummed to all-orders in perturbation theory for reliable theoretical predictions. Building on strategy developed for threshold resummation for DIS structure function in momentum space using soft-collinear effective theory (SCET), we present the explicit formalism for SIA cross section. We then perform the resummation directly in momentum space for $\gamma^* \to q \bar q$, $H \to gg$ and $H \to b\bar b$ to N$^4$LL accuracy and demonstrate good convergence. We anticipate that these results will benefit the extraction of the light-quark, the heavy-quark as well as the gluon fragmentation functions.

==> anc/Threshold-SIA.m <==
(* ::Package:: *)

(*****************************************************************************
*   
*   Threshold Resummation for Semi-Inclusive 
*   Single-Hadron Production with Effective Field Theory
*   
******************************************************************************
*   
*   Zhen Xu, Hua Xing Zhu
*   November 2024.
*   
******************************************************************************
*   
*   This file contains the threshold large-x corrections expanded to N4LO,
*   based on the N4LL resummation with effective field theory.
*   
*   SIA[q], SIA[g], and SIA[b] represent the results for the processes
*   \gamma^* to q + \bar{q}, H to g + g, and H to b +\bar{b}, respectively. 
*   
******************************************************************************
*   
*   PlusDistribution[n, 1 - x] represents the plus-distribution 
*   [Log[1-x]^n/(1-x)]_+ for n>=0   and   DiracDelta[1-x] for n=-1. 
*   
*   
*   The color factors are defined for SU(Nc) as:
*   
     {CF -> (Nc^2-1)/(2Nc) ,
      CA -> Nc ,
      NF -> Nc ,
      NA -> Nc^2-1 ,
      d3FF -> NF*(Nc^2-4)(Nc^2-1)/(16Nc^2) ,
      d4FF -> NF*(Nc^2-1)(Nc^4-6Nc^2+18)/(96Nc^3) ,
      d4FA -> NF*(Nc^2-1)(Nc^2+6)/48 ,
      d4AF -> NF*(Nc^2-1)(Nc^2+6)/48 ,
      d4AA -> NF*(Nc)(Nc^2-1)(Nc^2+36)/24} ,
*   
*   and nf represents the number of light-flavour quarks.
*   
*   
*   gj3q and gj3g are the 4-loop jet function anomalous dimensions for
*   quarks and gluons, respectively. Their values have been extracted
*   with small uncertainties, 
*   
      gj3q[nf=5] = 4483.56 \pm 0.09 ,
      gj3q[nf=4] = 4371.68 \pm 0.11 ,
      gj3q[nf=3] = 3735.40 \pm 0.13 ,

      gj3g[nf=5] = 26138.7 \pm 3.1 ,
      gj3g[nf=4] = 19674.7 \pm 3.0 ,
      gj3g[nf=3] = 12196.6 \pm 2.9 ,
*   
*   from the results presented in 
*   G. Das, S.-O. Moch and A. Vogt, arXiv:1912.12920,
*   C. Duhr, B. Mistlberger and G. Vita, arXiv:2205.04493,
*   and references therein. 
*   
*   
*   zeta[n] are the Zeta function values. 
*   
*****************************************************************************)


{
(*****************************************************************************
*   \gamma^* to q + \bar{q}
*****************************************************************************)

SIA[q] -> PlusDistribution[-1, 1 - x] + 
  as*CF*(-9*PlusDistribution[-1, 1 - x] - 3*PlusDistribution[0, 1 - x] + 
    4*PlusDistribution[1, 1 - x] + 8*PlusDistribution[-1, 1 - x]*zeta[2]) + 
  as^2*(CF^2*((331*PlusDistribution[-1, 1 - x])/8 - 
      18*PlusDistribution[2, 1 - x] + 8*PlusDistribution[3, 1 - x] - 
      39*PlusDistribution[-1, 1 - x]*zeta[2] + 30*PlusDistribution[-1, 1 - x]*
       zeta[2]^2 + PlusDistribution[1, 1 - x]*(-27 + 16*zeta[2]) + 
      PlusDistribution[0, 1 - x]*(51/2 - 8*zeta[3]) - 
      78*PlusDistribution[-1, 1 - x]*zeta[3]) + 
    CF*nf*((457*PlusDistribution[-1, 1 - x])/36 - 
      (58*PlusDistribution[1, 1 - x])/9 + (4*PlusDistribution[2, 1 - x])/3 + 
      PlusDistribution[0, 1 - x]*(247/27 - (8*zeta[2])/3) - 
      (38*PlusDistribution[-1, 1 - x]*zeta[2])/3 + 
      (4*PlusDistribution[-1, 1 - x]*zeta[3])/3) + 
    CA*CF*((-5465*PlusDistribution[-1, 1 - x])/72 - 
      (22*PlusDistribution[2, 1 - x])/3 + PlusDistribution[1, 1 - x]*
       (367/9 - 8*zeta[2]) + (215*PlusDistribution[-1, 1 - x]*zeta[2])/3 - 
      (49*PlusDistribution[-1, 1 - x]*zeta[2]^2)/5 + 
      (140*PlusDistribution[-1, 1 - x]*zeta[3])/3 + 
      PlusDistribution[0, 1 - x]*(-3155/54 + (44*zeta[2])/3 + 40*zeta[3]))) + 
  as^3*(CF*nf^2*((-9517*PlusDistribution[-1, 1 - x])/486 - 
      (116*PlusDistribution[2, 1 - x])/27 + (16*PlusDistribution[3, 1 - x])/
       27 + PlusDistribution[1, 1 - x]*(940/81 - (32*zeta[2])/9) + 
      (764*PlusDistribution[-1, 1 - x]*zeta[2])/27 + 
      (112*PlusDistribution[-1, 1 - x]*zeta[2]^2)/27 + 
      PlusDistribution[0, 1 - x]*(-8714/729 + (232*zeta[2])/27 - 
        (32*zeta[3])/27) - (152*PlusDistribution[-1, 1 - x]*zeta[3])/81) + 
    CA*CF^2*((9161*PlusDistribution[-1, 1 - x])/12 - 
      (220*PlusDistribution[4, 1 - x])/9 + PlusDistribution[3, 1 - x]*
       (1732/9 - 32*zeta[2]) - (8498*PlusDistribution[-1, 1 - x]*zeta[2])/
       27 + (77732*PlusDistribution[-1, 1 - x]*zeta[2]^2)/135 - 
      (8072*PlusDistribution[-1, 1 - x]*zeta[2]^3)/63 + 
      PlusDistribution[1, 1 - x]*(-5563/18 + (416*zeta[2])/3 - 
        (196*zeta[2]^2)/5 - (160*zeta[3])/3) - 
      (6419*PlusDistribution[-1, 1 - x]*zeta[3])/3 + 
      (7900*PlusDistribution[-1, 1 - x]*zeta[2]*zeta[3])/9 + 
      (1016*PlusDistribution[-1, 1 - x]*zeta[3]^2)/3 + 
      PlusDistribution[2, 1 - x]*(-8425/18 + (460*zeta[2])/3 + 240*zeta[3]) + 
      PlusDistribution[0, 1 - x]*(16981/24 - (4627*zeta[2])/27 + 
        39*zeta[2]^2 - (3304*zeta[3])/9 + 80*zeta[2]*zeta[3] - 120*zeta[5]) - 
      (4952*PlusDistribution[-1, 1 - x]*zeta[5])/9) + 
    (d3FF*NFV*(64*PlusDistribution[-1, 1 - x] + 
       160*PlusDistribution[-1, 1 - x]*zeta[2] - 
       (32*PlusDistribution[-1, 1 - x]*zeta[2]^2)/5 + 
       (224*PlusDistribution[-1, 1 - x]*zeta[3])/3 - 
       (1280*PlusDistribution[-1, 1 - x]*zeta[5])/3))/NF + 
    CA^2*CF*((-1909753*PlusDistribution[-1, 1 - x])/1944 + 
      (484*PlusDistribution[3, 1 - x])/27 + 
      (80929*PlusDistribution[-1, 1 - x]*zeta[2])/81 - 
      (1276*PlusDistribution[-1, 1 - x]*zeta[2]^2)/135 + 
      (15704*PlusDistribution[-1, 1 - x]*zeta[2]^3)/315 + 
      PlusDistribution[2, 1 - x]*(-4649/27 + (88*zeta[2])/3) + 
      PlusDistribution[1, 1 - x]*(50689/81 - (680*zeta[2])/3 + 
        (176*zeta[2]^2)/5 - 264*zeta[3]) + 
      (105712*PlusDistribution[-1, 1 - x]*zeta[3])/81 - 
      516*PlusDistribution[-1, 1 - x]*zeta[2]*zeta[3] - 
      (248*PlusDistribution[-1, 1 - x]*zeta[3]^2)/3 + 
      PlusDistribution[0, 1 - x]*(-599375/729 + (32126*zeta[2])/81 - 
        (652*zeta[2]^2)/15 + (21032*zeta[3])/27 - (176*zeta[2]*zeta[3])/3 - 
        232*zeta[5]) - (416*PlusDistribution[-1, 1 - x]*zeta[5])/3) + 
    CF^2*nf*((-341*PlusDistribution[-1, 1 - x])/36 - 
      (280*PlusDistribution[3, 1 - x])/9 + (40*PlusDistribution[4, 1 - x])/
       9 + PlusDistribution[2, 1 - x]*(683/9 - (64*zeta[2])/3) + 
      (512*PlusDistribution[-1, 1 - x]*zeta[2])/27 - 
      (10352*PlusDistribution[-1, 1 - x]*zeta[2]^2)/135 + 
      PlusDistribution[0, 1 - x]*(-2003/108 + (790*zeta[2])/27 - 
        16*zeta[2]^2 - 60*zeta[3]) + (1348*PlusDistribution[-1, 1 - x]*
        zeta[3])/3 - (1072*PlusDistribution[-1, 1 - x]*zeta[2]*zeta[3])/9 + 
      PlusDistribution[1, 1 - x]*(83/9 - (32*zeta[2])/3 + (112*zeta[3])/3) - 
      (592*PlusDistribution[-1, 1 - x]*zeta[5])/9) + 
    CA*CF*nf*((142883*PlusDistribution[-1, 1 - x])/486 - 
      (176*PlusDistribution[3, 1 - x])/27 + PlusDistribution[2, 1 - x]*
       (1552/27 - (16*zeta[2])/3) - (29650*PlusDistribution[-1, 1 - x]*
        zeta[2])/81 - (3208*PlusDistribution[-1, 1 - x]*zeta[2]^2)/135 + 
      PlusDistribution[0, 1 - x]*(160906/729 - (9920*zeta[2])/81 + 
        (208*zeta[2]^2)/15 - (776*zeta[3])/9) - 
      (18314*PlusDistribution[-1, 1 - x]*zeta[3])/81 + 
      (232*PlusDistribution[-1, 1 - x]*zeta[2]*zeta[3])/3 + 
      PlusDistribution[1, 1 - x]*(-15062/81 + (512*zeta[2])/9 + 16*zeta[3]) + 
      (8*PlusDistribution[-1, 1 - x]*zeta[5])/3) + 
    CF^3*((-7255*PlusDistribution[-1, 1 - x])/24 - 
      36*PlusDistribution[3, 1 - x] - 30*PlusDistribution[4, 1 - x] + 
      8*PlusDistribution[5, 1 - x] - (200*PlusDistribution[-1, 1 - x]*
        zeta[2])/3 - (1248*PlusDistribution[-1, 1 - x]*zeta[2]^2)/5 + 
      (26864*PlusDistribution[-1, 1 - x]*zeta[2]^3)/315 + 
      PlusDistribution[1, 1 - x]*(187/2 - 84*zeta[2] - (104*zeta[2]^2)/5 - 
        360*zeta[3]) - 318*PlusDistribution[-1, 1 - x]*zeta[3] - 
      128*PlusDistribution[-1, 1 - x]*zeta[2]*zeta[3] - 
      (304*PlusDistribution[-1, 1 - x]*zeta[3]^2)/3 + 
      PlusDistribution[2, 1 - x]*(279/2 + 72*zeta[2] + 16*zeta[3]) + 
      1240*PlusDistribution[-1, 1 - x]*zeta[5] + PlusDistribution[0, 1 - x]*
       (-1001/8 - 123*zeta[2] + 6*zeta[2]^2 + 274*zeta[3] - 
        64*zeta[2]*zeta[3] + 432*zeta[5]))) + 
  as^4*(gj3q*PlusDistribution[0, 1 - x] + 
    CF*nf^3*((-232*PlusDistribution[3, 1 - x])/81 + 
      (8*PlusDistribution[4, 1 - x])/27 + PlusDistribution[2, 1 - x]*
       (940/81 - (32*zeta[2])/9) + PlusDistribution[1, 1 - x]*
       (-17716/729 + (464*zeta[2])/27) + PlusDistribution[0, 1 - x]*
       (124903/6561 - (1864*zeta[2])/81 + (16*zeta[2]^2)/5 + 
        (752*zeta[3])/243)) + CA^2*CF*nf*((242*PlusDistribution[4, 1 - x])/
       9 + PlusDistribution[3, 1 - x]*(-9502/27 + (352*zeta[2])/9) + 
      PlusDistribution[2, 1 - x]*(17189/9 - (5096*zeta[2])/9 + 
        (176*zeta[2]^2)/5 - 352*zeta[3]) + PlusDistribution[1, 1 - x]*
       (-2452247/486 + (68836*zeta[2])/27 - (3944*zeta[2]^2)/15 + 
        (5752*zeta[3])/3 + 32*zeta[2]*zeta[3] - (2080*zeta[5])/9) + 
      PlusDistribution[0, 1 - x]*(15772433/2916 - (2896561*zeta[2])/729 + 
        (3398*zeta[2]^2)/15 + (3536*zeta[2]^3)/189 - (662540*zeta[3])/243 + 
        760*zeta[2]*zeta[3] + (3056*zeta[3]^2)/9 - (1288*zeta[5])/9)) + 
    CA*CF^2*nf*((-704*PlusDistribution[5, 1 - x])/27 + 
      PlusDistribution[4, 1 - x]*(8120/27 - (80*zeta[2])/3) + 
      PlusDistribution[2, 1 - x]*(713162/243 - (52772*zeta[2])/27 + 
        (2332*zeta[2]^2)/15 - (10600*zeta[3])/9) + PlusDistribution[3, 1 - x]*
       (-339134/243 + (11984*zeta[2])/27 + (1216*zeta[3])/9) + 
      PlusDistribution[0, 1 - x]*(-859349/486 + (703702*zeta[2])/729 + 
        (68837*zeta[2]^2)/405 + (8216*zeta[2]^3)/45 - (191764*zeta[3])/81 + 
        240*zeta[2]*zeta[3] + (752*zeta[3]^2)/3 - (1000*zeta[5])/3) + 
      PlusDistribution[1, 1 - x]*(-326570/729 + (67102*zeta[2])/81 - 
        (41122*zeta[2]^2)/135 + (158740*zeta[3])/81 - (1120*zeta[2]*zeta[3])/
         3 - (208*zeta[5])/3)) + (d4FF*nf*PlusDistribution[1, 1 - x]*
      (256*zeta[2] - (256*zeta[3])/3 - (1280*zeta[5])/3))/NF + 
    (d4AF*PlusDistribution[1, 1 - x]*(-128*zeta[2] - (7936*zeta[2]^3)/35 + 
       (128*zeta[3])/3 - 384*zeta[3]^2 + (3520*zeta[5])/3))/NF + 
    CA*CF*nf^2*((-44*PlusDistribution[4, 1 - x])/9 + 
      PlusDistribution[3, 1 - x]*(1540/27 - (32*zeta[2])/9) + 
      PlusDistribution[1, 1 - x]*(315755/486 - (9848*zeta[2])/27 + 
        (64*zeta[2]^2)/5 - (688*zeta[3])/9) + PlusDistribution[2, 1 - x]*
       (-7403/27 + (688*zeta[2])/9 + 16*zeta[3]) + PlusDistribution[0, 1 - x]*
       (-1414898/2187 + (408683*zeta[2])/729 - (2464*zeta[2]^2)/45 + 
        (41788*zeta[3])/243 - (128*zeta[2]*zeta[3])/3 + (32*zeta[5])/3)) + 
    CF^2*nf^2*((-640*PlusDistribution[4, 1 - x])/27 + 
      (64*PlusDistribution[5, 1 - x])/27 + PlusDistribution[3, 1 - x]*
       (24238/243 - (736*zeta[2])/27) + PlusDistribution[1, 1 - x]*
       (239633/1458 - (6148*zeta[2])/81 + (736*zeta[2]^2)/27 - 
        (19304*zeta[3])/81) + PlusDistribution[2, 1 - x]*
       (-52678/243 + (3800*zeta[2])/27 + (304*zeta[3])/9) + 
      PlusDistribution[0, 1 - x]*(-45077/324 - (104*zeta[2])/729 - 
        (2848*zeta[2]^2)/135 + (29908*zeta[3])/81 - (1952*zeta[2]*zeta[3])/
         27 + (608*zeta[5])/9)) + 
    CF^3*nf*((-164*PlusDistribution[5, 1 - x])/3 + 
      (56*PlusDistribution[6, 1 - x])/9 + PlusDistribution[4, 1 - x]*
       (4630/27 - (560*zeta[2])/9) + PlusDistribution[2, 1 - x]*
       (-145/9 - 344*zeta[2] - (728*zeta[2]^2)/5 - 936*zeta[3]) + 
      PlusDistribution[3, 1 - x]*(-280/3 + (2032*zeta[2])/9 + 
        (1888*zeta[3])/9) + PlusDistribution[0, 1 - x]*
       (-39775/108 + (27625*zeta[2])/27 - (3202*zeta[2]^2)/27 - 
        (93232*zeta[2]^3)/315 - 1518*zeta[3] + (7600*zeta[2]*zeta[3])/9 - 
        (64*zeta[3]^2)/3 - (2816*zeta[5])/3) + PlusDistribution[1, 1 - x]*
       (1775/18 - (3520*zeta[2])/27 + (10924*zeta[2]^2)/135 + 
        (78328*zeta[3])/27 - (6016*zeta[2]*zeta[3])/9 + (6368*zeta[5])/9)) + 
    (CF*d3FF*NFV*(PlusDistribution[1, 1 - x]*(256 + 640*zeta[2] - 
         (128*zeta[2]^2)/5 + (896*zeta[3])/3 - (5120*zeta[5])/3) + 
       PlusDistribution[0, 1 - x]*(-192 - 480*zeta[2] + (96*zeta[2]^2)/5 - 
         224*zeta[3] + 1280*zeta[5])))/NF + 
    CA^3*CF*((-1331*PlusDistribution[4, 1 - x])/27 + 
      PlusDistribution[3, 1 - x]*(55627/81 - (968*zeta[2])/9) + 
      PlusDistribution[2, 1 - x]*(-649589/162 + (4012*zeta[2])/3 - 
        (968*zeta[2]^2)/5 + 1452*zeta[3]) + PlusDistribution[0, 1 - x]*
       (-673606301/52488 + (6106508*zeta[2])/729 - (7631*zeta[2]^2)/45 - 
        (19448*zeta[2]^3)/189 + (2193533*zeta[3])/243 - 
        (8668*zeta[2]*zeta[3])/3 - (16808*zeta[3]^2)/9 + (4180*zeta[5])/9) + 
      PlusDistribution[1, 1 - x]*(16865531/1458 - (156238*zeta[2])/27 + 
        (17996*zeta[2]^2)/15 - (20032*zeta[2]^3)/105 - (78296*zeta[3])/9 + 
        528*zeta[2]*zeta[3] - 16*zeta[3]^2 + (19360*zeta[5])/9)) + 
    CA*CF^3*((-308*PlusDistribution[6, 1 - x])/9 + PlusDistribution[5, 1 - x]*
       (998/3 - 48*zeta[2]) + PlusDistribution[3, 1 - x]*
       (-1534/3 - (9856*zeta[2])/9 + (248*zeta[2]^2)/5 - (8800*zeta[3])/9) + 
      PlusDistribution[4, 1 - x]*(-27835/27 + (4160*zeta[2])/9 + 
        400*zeta[3]) + PlusDistribution[1, 1 - x]*
       (2829/2 - (3539*zeta[2])/27 + (3347*zeta[2]^2)/135 - 
        (2176*zeta[2]^3)/315 - (333526*zeta[3])/27 + (55360*zeta[2]*zeta[3])/
         9 + (5984*zeta[3]^2)/3 - (77216*zeta[5])/9) + 
      PlusDistribution[2, 1 - x]*(13990/3 + 1822*zeta[2] + 
        (1094*zeta[2]^2)/5 + (2716*zeta[3])/3 - 768*zeta[2]*zeta[3] - 
        720*zeta[5]) + PlusDistribution[0, 1 - x]*(-137084/27 - 
        (8859*zeta[2])/2 + (377731*zeta[2]^2)/270 + (448888*zeta[2]^3)/315 + 
        (27860*zeta[3])/3 - (35012*zeta[2]*zeta[3])/9 - 
        (648*zeta[2]^2*zeta[3])/5 - (12008*zeta[3]^2)/3 + (29240*zeta[5])/3 - 
        1632*zeta[2]*zeta[5])) + CA^2*CF^2*
     ((1936*PlusDistribution[5, 1 - x])/27 + PlusDistribution[4, 1 - x]*
       (-24040/27 + (440*zeta[2])/3) + PlusDistribution[3, 1 - x]*
       (2154563/486 - (47104*zeta[2])/27 + (864*zeta[2]^2)/5 - 
        (13024*zeta[3])/9) + PlusDistribution[2, 1 - x]*
       (-2254339/243 + (57956*zeta[2])/9 - (2450*zeta[2]^2)/3 + 
        (24544*zeta[3])/3 - 832*zeta[2]*zeta[3] - 1392*zeta[5]) + 
      PlusDistribution[1, 1 - x]*(-21987073/5832 - (40750*zeta[2])/27 + 
        (39899*zeta[2]^2)/135 + (67352*zeta[2]^3)/315 - (238400*zeta[3])/81 + 
        (2720*zeta[2]*zeta[3])/3 + (3808*zeta[3]^2)/3 + (6472*zeta[5])/3) + 
      PlusDistribution[0, 1 - x]*(54699043/3888 - (3798428*zeta[2])/729 - 
        (458953*zeta[2]^2)/810 - (288836*zeta[2]^3)/315 - (6500*zeta[3])/3 + 
        (49280*zeta[2]*zeta[3])/27 + (584*zeta[2]^2*zeta[3])/15 - 
        (1136*zeta[3]^2)/3 + (20248*zeta[5])/9 - 928*zeta[2]*zeta[5])) + 
    CF^4*(-28*PlusDistribution[6, 1 - x] + (16*PlusDistribution[7, 1 - x])/
       3 + PlusDistribution[5, 1 - x]*(-18 - 32*zeta[2]) + 
      PlusDistribution[3, 1 - x]*(113/2 - 168*zeta[2] - (1488*zeta[2]^2)/5 - 
        1072*zeta[3]) + PlusDistribution[4, 1 - x]*(210 + 240*zeta[2] + 
        (400*zeta[3])/3) + PlusDistribution[1, 1 - x]*
       (-19885/24 + (265*zeta[2])/3 - 162*zeta[2]^2 - (142816*zeta[2]^3)/
         315 - 1374*zeta[3] + 1504*zeta[2]*zeta[3] - (256*zeta[3]^2)/3 + 
        64*zeta[5]) + PlusDistribution[2, 1 - x]*(-1299/2 - 1134*zeta[2] + 
        324*zeta[2]^2 + 1392*zeta[3] - 448*zeta[2]*zeta[3] + 4128*zeta[5]) + 
      PlusDistribution[0, 1 - x]*(15605/16 + (2603*zeta[2])/2 + 
        (3279*zeta[2]^2)/5 + (992*zeta[2]^3)/21 + 1064*zeta[3] - 
        1880*zeta[2]*zeta[3] - (1712*zeta[2]^2*zeta[3])/5 + 736*zeta[3]^2 - 
        6744*zeta[5] + 192*zeta[2]*zeta[5] + 3840*zeta[7])))
      ,
(*****************************************************************************
*   H to g + g
*****************************************************************************)

SIA[g] -> PlusDistribution[-1, 1 - x] + 
  as*(nf*((-10*PlusDistribution[-1, 1 - x])/9 + 
      (2*PlusDistribution[0, 1 - x])/3) + 
    CA*((67*PlusDistribution[-1, 1 - x])/9 - (11*PlusDistribution[0, 1 - x])/
       3 + 4*PlusDistribution[1, 1 - x] + 8*PlusDistribution[-1, 1 - x]*
       zeta[2])) + as^2*(nf^2*((100*PlusDistribution[-1, 1 - x])/81 - 
      (40*PlusDistribution[0, 1 - x])/27 + (8*PlusDistribution[1, 1 - x])/9 - 
      (8*PlusDistribution[-1, 1 - x]*zeta[2])/9) + 
    CA*nf*((-4112*PlusDistribution[-1, 1 - x])/81 - 
      (56*PlusDistribution[1, 1 - x])/3 + (16*PlusDistribution[2, 1 - x])/3 + 
      PlusDistribution[0, 1 - x]*(224/9 - (8*zeta[2])/3) - 
      8*PlusDistribution[-1, 1 - x]*zeta[2] - 
      (28*PlusDistribution[-1, 1 - x]*zeta[3])/3) + 
    CF*nf*((-63*PlusDistribution[-1, 1 - x])/2 + 
      2*PlusDistribution[0, 1 - x] + 24*PlusDistribution[-1, 1 - x]*
       zeta[3]) + CA^2*((30425*PlusDistribution[-1, 1 - x])/162 - 
      (88*PlusDistribution[2, 1 - x])/3 + 8*PlusDistribution[3, 1 - x] + 
      (830*PlusDistribution[-1, 1 - x]*zeta[2])/9 + 
      (101*PlusDistribution[-1, 1 - x]*zeta[2]^2)/5 + 
      PlusDistribution[1, 1 - x]*(778/9 + 8*zeta[2]) - 
      (242*PlusDistribution[-1, 1 - x]*zeta[3])/3 + 
      PlusDistribution[0, 1 - x]*(-2570/27 + (44*zeta[2])/3 + 32*zeta[3]))) + 
  as^3*(nf^3*((-1000*PlusDistribution[-1, 1 - x])/729 - 
      (80*PlusDistribution[1, 1 - x])/27 + (8*PlusDistribution[2, 1 - x])/9 + 
      PlusDistribution[0, 1 - x]*(200/81 - (16*zeta[2])/9) + 
      (80*PlusDistribution[-1, 1 - x]*zeta[2])/27) + 
    CA*nf^2*((174769*PlusDistribution[-1, 1 - x])/972 - 
      (292*PlusDistribution[2, 1 - x])/9 + (16*PlusDistribution[3, 1 - x])/
       3 + PlusDistribution[1, 1 - x]*(6652/81 - (176*zeta[2])/9) - 
      (5732*PlusDistribution[-1, 1 - x]*zeta[2])/81 - 
      (592*PlusDistribution[-1, 1 - x]*zeta[2]^2)/45 + 
      PlusDistribution[0, 1 - x]*(-138493/1458 + (344*zeta[2])/9 - 
        (152*zeta[3])/27) + (404*PlusDistribution[-1, 1 - x]*zeta[3])/9) + 
    CF*nf^2*((28945*PlusDistribution[-1, 1 - x])/162 + 
      (20*PlusDistribution[1, 1 - x])/3 - (244*PlusDistribution[-1, 1 - x]*
        zeta[2])/9 - (32*PlusDistribution[-1, 1 - x]*zeta[2]^2)/45 - 
      (1144*PlusDistribution[-1, 1 - x]*zeta[3])/9 + 
      PlusDistribution[0, 1 - x]*(-350/9 + (80*zeta[3])/3)) + 
    CF^2*nf*((751*PlusDistribution[-1, 1 - x])/9 - PlusDistribution[0, 
       1 - x] + (740*PlusDistribution[-1, 1 - x]*zeta[3])/3 - 
      400*PlusDistribution[-1, 1 - x]*zeta[5]) + 
    CA^2*nf*((-1988899*PlusDistribution[-1, 1 - x])/972 - 
      (256*PlusDistribution[3, 1 - x])/3 + (100*PlusDistribution[4, 1 - x])/
       9 + PlusDistribution[2, 1 - x]*(3106/9 - (152*zeta[2])/3) + 
      (2770*PlusDistribution[-1, 1 - x]*zeta[2])/81 + 
      (11074*PlusDistribution[-1, 1 - x]*zeta[2]^2)/135 + 
      PlusDistribution[0, 1 - x]*(1234307/1458 - (22412*zeta[2])/81 + 
        (98*zeta[2]^2)/15 - (1816*zeta[3])/9) + 
      (6794*PlusDistribution[-1, 1 - x]*zeta[3])/27 - 
      232*PlusDistribution[-1, 1 - x]*zeta[2]*zeta[3] + 
      PlusDistribution[1, 1 - x]*(-67730/81 + (1696*zeta[2])/9 + 
        (128*zeta[3])/3) + (1064*PlusDistribution[-1, 1 - x]*zeta[5])/9) + 
    CA*CF*nf*((-411137*PlusDistribution[-1, 1 - x])/324 + 
      16*PlusDistribution[2, 1 - x] - (1472*PlusDistribution[-1, 1 - x]*
        zeta[2])/9 + (176*PlusDistribution[-1, 1 - x]*zeta[2]^2)/45 + 
      PlusDistribution[0, 1 - x]*(7810/27 - 8*zeta[2] - (32*zeta[2]^2)/5 - 
        (1624*zeta[3])/9) + (6664*PlusDistribution[-1, 1 - x]*zeta[3])/9 + 
      256*PlusDistribution[-1, 1 - x]*zeta[2]*zeta[3] + 
      PlusDistribution[1, 1 - x]*(-598/3 + 128*zeta[3]) + 
      200*PlusDistribution[-1, 1 - x]*zeta[5]) + 
    CA^3*((14160613*PlusDistribution[-1, 1 - x])/2916 - 
      (550*PlusDistribution[4, 1 - x])/9 + 8*PlusDistribution[5, 1 - x] + 
      PlusDistribution[3, 1 - x]*(340 - 32*zeta[2]) + 
      (89950*PlusDistribution[-1, 1 - x]*zeta[2])/81 + 
      (721*PlusDistribution[-1, 1 - x]*zeta[2]^2)/27 + 
      (736*PlusDistribution[-1, 1 - x]*zeta[2]^3)/105 + 
      PlusDistribution[1, 1 - x]*(192268/81 - (3716*zeta[2])/9 - 
        (124*zeta[2]^2)/5 - (2816*zeta[3])/3) - 
      (90632*PlusDistribution[-1, 1 - x]*zeta[3])/27 - 
      132*PlusDistribution[-1, 1 - x]*zeta[2]*zeta[3] + 
      (464*PlusDistribution[-1, 1 - x]*zeta[3]^2)/3 + 
      PlusDistribution[2, 1 - x]*(-9623/9 + (836*zeta[2])/3 + 256*zeta[3]) + 
      (4048*PlusDistribution[-1, 1 - x]*zeta[5])/9 + 
      PlusDistribution[0, 1 - x]*(-1616486/729 + (50858*zeta[2])/81 - 
        (11*zeta[2]^2)/15 + (40454*zeta[3])/27 - (128*zeta[2]*zeta[3])/3 + 
        80*zeta[5]))) + as^4*(gj3g*PlusDistribution[0, 1 - x] + 
    nf^4*((-320*PlusDistribution[2, 1 - x])/81 + 
      (64*PlusDistribution[3, 1 - x])/81 + PlusDistribution[1, 1 - x]*
       (1600/243 - (128*zeta[2])/27) + PlusDistribution[0, 1 - x]*
       (-8000/2187 + (640*zeta[2])/81)) + 
    CA*nf^3*((-3328*PlusDistribution[3, 1 - x])/81 + 
      (128*PlusDistribution[4, 1 - x])/27 + PlusDistribution[2, 1 - x]*
       (12416/81 - (1120*zeta[2])/27) + PlusDistribution[1, 1 - x]*
       (-656630/2187 + (15488*zeta[2])/81 + (64*zeta[3])/81) + 
      PlusDistribution[0, 1 - x]*(648670/2187 - (64912*zeta[2])/243 + 
        (272*zeta[2]^2)/27 + (4384*zeta[3])/243)) + 
    CF*nf^3*((104*PlusDistribution[2, 1 - x])/9 + PlusDistribution[0, 1 - x]*
       (56428/243 - (992*zeta[2])/27 - (64*zeta[2]^2)/135 - 
        (4480*zeta[3])/27) + PlusDistribution[1, 1 - x]*
       (-2548/27 + (512*zeta[3])/9)) + 
    CF^2*nf^2*(8*PlusDistribution[1, 1 - x] + PlusDistribution[0, 1 - x]*
       (-271/27 + (3088*zeta[3])/9 - (1280*zeta[5])/3)) + 
    (d4AF*nf*PlusDistribution[1, 1 - x]*(256*zeta[2] - (256*zeta[3])/3 - 
       (1280*zeta[5])/3))/NA + (d4AA*PlusDistribution[1, 1 - x]*
      (-128*zeta[2] - (7936*zeta[2]^3)/35 + (128*zeta[3])/3 - 384*zeta[3]^2 + 
       (3520*zeta[5])/3))/NA + CA^2*nf^2*((-10336*PlusDistribution[4, 1 - x])/
       81 + (304*PlusDistribution[5, 1 - x])/27 + PlusDistribution[3, 1 - x]*
       (171832/243 - 128*zeta[2]) + PlusDistribution[1, 1 - x]*
       (1181833/243 - (670304*zeta[2])/243 + (2456*zeta[2]^2)/45 - 
        (40288*zeta[3])/81) + PlusDistribution[2, 1 - x]*
       (-574540/243 + (24560*zeta[2])/27 + (896*zeta[3])/9) + 
      PlusDistribution[0, 1 - x]*(-1201861/243 + (2258489*zeta[2])/729 - 
        (54304*zeta[2]^2)/405 + (231920*zeta[3])/243 - (7760*zeta[2]*zeta[3])/
         27 + (6832*zeta[5])/27)) + CA*CF*nf^2*
     ((344*PlusDistribution[3, 1 - x])/9 + PlusDistribution[1, 1 - x]*
       (185680/81 - (1936*zeta[2])/9 - (512*zeta[2]^2)/45 - 
        (39424*zeta[3])/27) + PlusDistribution[2, 1 - x]*
       (-4544/9 + 256*zeta[3]) + PlusDistribution[0, 1 - x]*
       (-871279/243 + (15688*zeta[2])/27 + (3488*zeta[2]^2)/135 + 
        (184280*zeta[3])/81 - (352*zeta[2]*zeta[3])/3 + (2368*zeta[5])/9)) + 
    CA^2*CF*nf*((100*PlusDistribution[4, 1 - x])/3 + 
      PlusDistribution[2, 1 - x]*(26288/9 - 152*zeta[2] - (192*zeta[2]^2)/5 - 
        (4832*zeta[3])/3) + PlusDistribution[3, 1 - x]*
       (-5480/9 + 320*zeta[3]) + PlusDistribution[0, 1 - x]*
       (2055173/162 - (50188*zeta[2])/27 - (4814*zeta[2]^2)/27 - 
        (128*zeta[2]^3)/5 - (748652*zeta[3])/81 + (4592*zeta[2]*zeta[3])/9 + 
        1024*zeta[3]^2 - (13024*zeta[5])/9) + PlusDistribution[1, 1 - x]*
       (-920977/81 + (7516*zeta[2])/9 + (2816*zeta[2]^2)/45 + 
        (189520*zeta[3])/27 + 320*zeta[2]*zeta[3] + 960*zeta[5])) + 
    CA^3*nf*((-4304*PlusDistribution[5, 1 - x])/27 + 
      (112*PlusDistribution[6, 1 - x])/9 + PlusDistribution[4, 1 - x]*
       (90968/81 - (1520*zeta[2])/9) + PlusDistribution[2, 1 - x]*
       (3609488/243 - (185000*zeta[2])/27 + (1984*zeta[2]^2)/15 - 
        (33328*zeta[3])/9) + PlusDistribution[3, 1 - x]*
       (-1235948/243 + (13952*zeta[2])/9 + (4000*zeta[3])/9) + 
      PlusDistribution[0, 1 - x]*(63376367/2187 - (10699429*zeta[2])/729 + 
        (133912*zeta[2]^2)/405 - (50936*zeta[2]^3)/945 - 
        (3952528*zeta[3])/243 + (102944*zeta[2]*zeta[3])/27 + 
        (992*zeta[3]^2)/3 - (70544*zeta[5])/27) + PlusDistribution[1, 1 - x]*
       (-23031829/729 + (3689488*zeta[2])/243 - (11464*zeta[2]^2)/27 + 
        (905840*zeta[3])/81 - (18368*zeta[2]*zeta[3])/9 + 
        (17200*zeta[5])/9)) + CA*CF^2*nf*(-8*PlusDistribution[2, 1 - x] + 
      PlusDistribution[1, 1 - x]*(1258/3 + 1184*zeta[3] - 1920*zeta[5]) + 
      PlusDistribution[0, 1 - x]*(-13382/27 + 2*zeta[2] - (13024*zeta[3])/9 + 
        (7040*zeta[5])/3)) + CA^4*((-616*PlusDistribution[6, 1 - x])/9 + 
      (16*PlusDistribution[7, 1 - x])/3 + PlusDistribution[5, 1 - x]*
       (15628/27 - 80*zeta[2]) + PlusDistribution[3, 1 - x]*
       (2966284/243 - (43424*zeta[2])/9 - (376*zeta[2]^2)/5 - 
        (37840*zeta[3])/9) + PlusDistribution[4, 1 - x]*
       (-250288/81 + (8360*zeta[2])/9 + (1600*zeta[3])/3) + 
      PlusDistribution[1, 1 - x]*(142480865/2187 - (6700964*zeta[2])/243 + 
        (74042*zeta[2]^2)/135 - (15304*zeta[2]^3)/35 - (4111304*zeta[3])/81 + 
        (85184*zeta[2]*zeta[3])/9 + (9488*zeta[3]^2)/3 - (47080*zeta[5])/9) + 
      PlusDistribution[2, 1 - x]*(-7795390/243 + (455476*zeta[2])/27 - 
        (7744*zeta[2]^2)/15 + (173360*zeta[3])/9 - 2048*zeta[2]*zeta[3] + 
        2016*zeta[5]) + PlusDistribution[0, 1 - x]*(-242642513/4374 + 
        (17253320*zeta[2])/729 + (90716*zeta[2]^2)/135 + 
        (413204*zeta[2]^3)/945 + (13539112*zeta[3])/243 - 
        11972*zeta[2]*zeta[3] - (6496*zeta[2]^2*zeta[3])/15 - 
        (22352*zeta[3]^2)/3 + (204940*zeta[5])/27 - 2368*zeta[2]*zeta[5] + 
        3840*zeta[7])))
      ,
(*****************************************************************************
*   H to b +\bar{b}
*****************************************************************************)

SIA[b] -> PlusDistribution[-1, 1 - x] + 
  as*CF*(3*PlusDistribution[-1, 1 - x] - 3*PlusDistribution[0, 1 - x] + 
    4*PlusDistribution[1, 1 - x] + 8*PlusDistribution[-1, 1 - x]*zeta[2]) + 
  as^2*(CF^2*((109*PlusDistribution[-1, 1 - x])/8 - 
      18*PlusDistribution[2, 1 - x] + 8*PlusDistribution[3, 1 - x] + 
      31*PlusDistribution[-1, 1 - x]*zeta[2] + 30*PlusDistribution[-1, 1 - x]*
       zeta[2]^2 + PlusDistribution[1, 1 - x]*(21 + 16*zeta[2]) + 
      PlusDistribution[0, 1 - x]*(-21/2 - 8*zeta[3]) - 
      78*PlusDistribution[-1, 1 - x]*zeta[3]) + 
    CF*nf*((-91*PlusDistribution[-1, 1 - x])/12 - 
      (58*PlusDistribution[1, 1 - x])/9 + (4*PlusDistribution[2, 1 - x])/3 + 
      PlusDistribution[0, 1 - x]*(247/27 - (8*zeta[2])/3) - 
      (14*PlusDistribution[-1, 1 - x]*zeta[2])/3 + 
      (4*PlusDistribution[-1, 1 - x]*zeta[3])/3) + 
    CA*CF*((1691*PlusDistribution[-1, 1 - x])/24 - 
      (22*PlusDistribution[2, 1 - x])/3 + PlusDistribution[1, 1 - x]*
       (367/9 - 8*zeta[2]) + (95*PlusDistribution[-1, 1 - x]*zeta[2])/3 - 
      (49*PlusDistribution[-1, 1 - x]*zeta[2]^2)/5 + 
      (32*PlusDistribution[-1, 1 - x]*zeta[3])/3 + PlusDistribution[0, 1 - x]*
       (-3155/54 + (44*zeta[2])/3 + 40*zeta[3]))) + 
  as^3*(CF*nf^2*((4933*PlusDistribution[-1, 1 - x])/486 - 
      (116*PlusDistribution[2, 1 - x])/27 + (16*PlusDistribution[3, 1 - x])/
       27 + PlusDistribution[1, 1 - x]*(940/81 - (32*zeta[2])/9) - 
      (52*PlusDistribution[-1, 1 - x]*zeta[2])/27 + 
      (112*PlusDistribution[-1, 1 - x]*zeta[2]^2)/27 + 
      PlusDistribution[0, 1 - x]*(-8714/729 + (232*zeta[2])/27 - 
        (32*zeta[3])/27) - (8*PlusDistribution[-1, 1 - x]*zeta[3])/81) + 
    CA*CF^2*((731*PlusDistribution[-1, 1 - x])/36 - 
      (220*PlusDistribution[4, 1 - x])/9 + PlusDistribution[3, 1 - x]*
       (1732/9 - 32*zeta[2]) + (21142*PlusDistribution[-1, 1 - x]*zeta[2])/
       27 + (988*PlusDistribution[-1, 1 - x]*zeta[2]^2)/27 - 
      (8072*PlusDistribution[-1, 1 - x]*zeta[2]^3)/63 + 
      PlusDistribution[1, 1 - x]*(13783/18 - (352*zeta[2])/3 - 
        (196*zeta[2]^2)/5 - (592*zeta[3])/3) - 
      (3431*PlusDistribution[-1, 1 - x]*zeta[3])/3 + 
      (7036*PlusDistribution[-1, 1 - x]*zeta[2]*zeta[3])/9 + 
      (1016*PlusDistribution[-1, 1 - x]*zeta[3]^2)/3 + 
      PlusDistribution[2, 1 - x]*(-10009/18 + (460*zeta[2])/3 + 
        240*zeta[3]) + PlusDistribution[0, 1 - x]*
       (-31151/72 + (3365*zeta[2])/27 + 39*zeta[2]^2 + (1988*zeta[3])/9 + 
        80*zeta[2]*zeta[3] - 120*zeta[5]) - 
      (2792*PlusDistribution[-1, 1 - x]*zeta[5])/9) + 
    CF^2*nf*((-4339*PlusDistribution[-1, 1 - x])/36 - 
      (280*PlusDistribution[3, 1 - x])/9 + (40*PlusDistribution[4, 1 - x])/
       9 + PlusDistribution[2, 1 - x]*(827/9 - (64*zeta[2])/3) - 
      (3280*PlusDistribution[-1, 1 - x]*zeta[2])/27 + 
      (1528*PlusDistribution[-1, 1 - x]*zeta[2]^2)/135 + 
      PlusDistribution[0, 1 - x]*(16423/108 - (722*zeta[2])/27 - 
        16*zeta[2]^2 - 60*zeta[3]) + (1300*PlusDistribution[-1, 1 - x]*
        zeta[3])/3 - (1072*PlusDistribution[-1, 1 - x]*zeta[2]*zeta[3])/9 + 
      PlusDistribution[1, 1 - x]*(-1343/9 + (64*zeta[2])/3 + 
        (112*zeta[3])/3) - (592*PlusDistribution[-1, 1 - x]*zeta[5])/9) + 
    CA^2*CF*((2757769*PlusDistribution[-1, 1 - x])/1944 + 
      (484*PlusDistribution[3, 1 - x])/27 - 
      (9386*PlusDistribution[-1, 1 - x]*zeta[2])/81 - 
      (3247*PlusDistribution[-1, 1 - x]*zeta[2]^2)/135 + 
      (15704*PlusDistribution[-1, 1 - x]*zeta[2]^3)/315 + 
      PlusDistribution[2, 1 - x]*(-4649/27 + (88*zeta[2])/3) + 
      PlusDistribution[1, 1 - x]*(50689/81 - (680*zeta[2])/3 + 
        (176*zeta[2]^2)/5 - 264*zeta[3]) + (9115*PlusDistribution[-1, 1 - x]*
        zeta[3])/81 - 576*PlusDistribution[-1, 1 - x]*zeta[2]*zeta[3] - 
      (248*PlusDistribution[-1, 1 - x]*zeta[3]^2)/3 + 
      PlusDistribution[0, 1 - x]*(-599375/729 + (32126*zeta[2])/81 - 
        (652*zeta[2]^2)/15 + (21032*zeta[3])/27 - (176*zeta[2]*zeta[3])/3 - 
        232*zeta[5]) - (56*PlusDistribution[-1, 1 - x]*zeta[5])/3) + 
    CA*CF*nf*((-147659*PlusDistribution[-1, 1 - x])/486 - 
      (176*PlusDistribution[3, 1 - x])/27 + PlusDistribution[2, 1 - x]*
       (1552/27 - (16*zeta[2])/3) + (1850*PlusDistribution[-1, 1 - x]*
        zeta[2])/81 - (836*PlusDistribution[-1, 1 - x]*zeta[2]^2)/27 + 
      PlusDistribution[0, 1 - x]*(160906/729 - (9920*zeta[2])/81 + 
        (208*zeta[2]^2)/15 - (776*zeta[3])/9) - 
      (9746*PlusDistribution[-1, 1 - x]*zeta[3])/81 + 
      (232*PlusDistribution[-1, 1 - x]*zeta[2]*zeta[3])/3 + 
      PlusDistribution[1, 1 - x]*(-15062/81 + (512*zeta[2])/9 + 16*zeta[3]) + 
      (8*PlusDistribution[-1, 1 - x]*zeta[5])/3) + 
    CF^3*((12371*PlusDistribution[-1, 1 - x])/24 + 
      60*PlusDistribution[3, 1 - x] - 30*PlusDistribution[4, 1 - x] + 
      8*PlusDistribution[5, 1 - x] - (50*PlusDistribution[-1, 1 - x]*zeta[2])/
       3 + (196*PlusDistribution[-1, 1 - x]*zeta[2]^2)/5 + 
      (26864*PlusDistribution[-1, 1 - x]*zeta[2]^3)/315 + 
      PlusDistribution[1, 1 - x]*(181/2 + 4*zeta[2] - (104*zeta[2]^2)/5 - 
        360*zeta[3]) - 1262*PlusDistribution[-1, 1 - x]*zeta[3] - 
      272*PlusDistribution[-1, 1 - x]*zeta[2]*zeta[3] - 
      (304*PlusDistribution[-1, 1 - x]*zeta[3]^2)/3 + 
      PlusDistribution[2, 1 - x]*(-153/2 + 72*zeta[2] + 16*zeta[3]) + 
      760*PlusDistribution[-1, 1 - x]*zeta[5] + PlusDistribution[0, 1 - x]*
       (-479/8 - 45*zeta[2] + 6*zeta[2]^2 + 178*zeta[3] - 
        64*zeta[2]*zeta[3] + 432*zeta[5]))) + 
  as^4*(gj3q*PlusDistribution[0, 1 - x] + 
    CF*nf^3*((-232*PlusDistribution[3, 1 - x])/81 + 
      (8*PlusDistribution[4, 1 - x])/27 + PlusDistribution[2, 1 - x]*
       (940/81 - (32*zeta[2])/9) + PlusDistribution[1, 1 - x]*
       (-17716/729 + (464*zeta[2])/27) + PlusDistribution[0, 1 - x]*
       (124903/6561 - (1864*zeta[2])/81 + (16*zeta[2]^2)/5 + 
        (752*zeta[3])/243)) + CA^2*CF*nf*((242*PlusDistribution[4, 1 - x])/
       9 + PlusDistribution[3, 1 - x]*(-9502/27 + (352*zeta[2])/9) + 
      PlusDistribution[2, 1 - x]*(17189/9 - (5096*zeta[2])/9 + 
        (176*zeta[2]^2)/5 - 352*zeta[3]) + PlusDistribution[1, 1 - x]*
       (-2452247/486 + (68836*zeta[2])/27 - (3944*zeta[2]^2)/15 + 
        (5752*zeta[3])/3 + 32*zeta[2]*zeta[3] - (2080*zeta[5])/9) + 
      PlusDistribution[0, 1 - x]*(15772433/2916 - (2896561*zeta[2])/729 + 
        (3398*zeta[2]^2)/15 + (3536*zeta[2]^3)/189 - (662540*zeta[3])/243 + 
        760*zeta[2]*zeta[3] + (3056*zeta[3]^2)/9 - (1288*zeta[5])/9)) + 
    CA*CF^2*nf*((-704*PlusDistribution[5, 1 - x])/27 + 
      PlusDistribution[4, 1 - x]*(8120/27 - (80*zeta[2])/3) + 
      PlusDistribution[2, 1 - x]*(964334/243 - (57524*zeta[2])/27 + 
        (2332*zeta[2]^2)/15 - (11032*zeta[3])/9) + PlusDistribution[3, 1 - x]*
       (-358142/243 + (11984*zeta[2])/27 + (1216*zeta[3])/9) + 
      PlusDistribution[0, 1 - x]*(1263017/243 - (2326994*zeta[2])/729 + 
        (235697*zeta[2]^2)/405 + (8216*zeta[2]^3)/45 - (393652*zeta[3])/81 + 
        656*zeta[2]*zeta[3] + (752*zeta[3]^2)/3 - (1000*zeta[5])/3) + 
      PlusDistribution[1, 1 - x]*(-4986920/729 + (308842*zeta[2])/81 - 
        (10730*zeta[2]^2)/27 + (227356*zeta[3])/81 - (1120*zeta[2]*zeta[3])/
         3 - (208*zeta[5])/3)) + (d4FF*nf*PlusDistribution[1, 1 - x]*
      (256*zeta[2] - (256*zeta[3])/3 - (1280*zeta[5])/3))/NF + 
    (d4AF*PlusDistribution[1, 1 - x]*(-128*zeta[2] - (7936*zeta[2]^3)/35 + 
       (128*zeta[3])/3 - 384*zeta[3]^2 + (3520*zeta[5])/3))/NF + 
    CA*CF*nf^2*((-44*PlusDistribution[4, 1 - x])/9 + 
      PlusDistribution[3, 1 - x]*(1540/27 - (32*zeta[2])/9) + 
      PlusDistribution[1, 1 - x]*(315755/486 - (9848*zeta[2])/27 + 
        (64*zeta[2]^2)/5 - (688*zeta[3])/9) + PlusDistribution[2, 1 - x]*
       (-7403/27 + (688*zeta[2])/9 + 16*zeta[3]) + PlusDistribution[0, 1 - x]*
       (-1414898/2187 + (408683*zeta[2])/729 - (2464*zeta[2]^2)/45 + 
        (41788*zeta[3])/243 - (128*zeta[2]*zeta[3])/3 + (32*zeta[5])/3)) + 
    CF^2*nf^2*((-640*PlusDistribution[4, 1 - x])/27 + 
      (64*PlusDistribution[5, 1 - x])/27 + PlusDistribution[3, 1 - x]*
       (25966/243 - (736*zeta[2])/27) + PlusDistribution[1, 1 - x]*
       (806603/1458 - (23572*zeta[2])/81 + (736*zeta[2]^2)/27 - 
        (18728*zeta[3])/81) + PlusDistribution[2, 1 - x]*
       (-71776/243 + (4088*zeta[2])/27 + (304*zeta[3])/9) + 
      PlusDistribution[0, 1 - x]*(-60185/108 + (233932*zeta[2])/729 - 
        (5728*zeta[2]^2)/135 + (28324*zeta[3])/81 - (1952*zeta[2]*zeta[3])/
         27 + (608*zeta[5])/9)) + 
    CF^3*nf*((-164*PlusDistribution[5, 1 - x])/3 + 
      (56*PlusDistribution[6, 1 - x])/9 + PlusDistribution[4, 1 - x]*
       (6070/27 - (560*zeta[2])/9) + PlusDistribution[2, 1 - x]*
       (12299/9 - (2336*zeta[2])/3 - (728*zeta[2]^2)/5 - 936*zeta[3]) + 
      PlusDistribution[3, 1 - x]*(-5660/9 + (2608*zeta[2])/9 + 
        (1888*zeta[3])/9) + PlusDistribution[0, 1 - x]*
       (104099/108 + (10505*zeta[2])/27 - (8458*zeta[2]^2)/27 - 
        (93232*zeta[2]^3)/315 - (17818*zeta[3])/9 + (7024*zeta[2]*zeta[3])/
         9 - (64*zeta[3]^2)/3 - (2816*zeta[5])/3) + 
      PlusDistribution[1, 1 - x]*(-27791/18 + (9500*zeta[2])/27 + 
        (41164*zeta[2]^2)/135 + (86968*zeta[3])/27 - (6016*zeta[2]*zeta[3])/
         9 + (6368*zeta[5])/9)) + 
    CA^3*CF*((-1331*PlusDistribution[4, 1 - x])/27 + 
      PlusDistribution[3, 1 - x]*(55627/81 - (968*zeta[2])/9) + 
      PlusDistribution[2, 1 - x]*(-649589/162 + (4012*zeta[2])/3 - 
        (968*zeta[2]^2)/5 + 1452*zeta[3]) + PlusDistribution[0, 1 - x]*
       (-673606301/52488 + (6106508*zeta[2])/729 - (7631*zeta[2]^2)/45 - 
        (19448*zeta[2]^3)/189 + (2193533*zeta[3])/243 - 
        (8668*zeta[2]*zeta[3])/3 - (16808*zeta[3]^2)/9 + (4180*zeta[5])/9) + 
      PlusDistribution[1, 1 - x]*(16865531/1458 - (156238*zeta[2])/27 + 
        (17996*zeta[2]^2)/15 - (20032*zeta[2]^3)/105 - (78296*zeta[3])/9 + 
        528*zeta[2]*zeta[3] - 16*zeta[3]^2 + (19360*zeta[5])/9)) + 
    CA*CF^3*((-308*PlusDistribution[6, 1 - x])/9 + PlusDistribution[5, 1 - x]*
       (998/3 - 48*zeta[2]) + PlusDistribution[3, 1 - x]*
       (26720/9 - (16192*zeta[2])/9 + (248*zeta[2]^2)/5 - 
        (11392*zeta[3])/9) + PlusDistribution[4, 1 - x]*
       (-35755/27 + (4160*zeta[2])/9 + 400*zeta[3]) + 
      PlusDistribution[1, 1 - x]*(53395/18 - (51839*zeta[2])/27 - 
        (173341*zeta[2]^2)/135 - (2176*zeta[2]^3)/315 - (312466*zeta[3])/27 + 
        (57088*zeta[2]*zeta[3])/9 + (5984*zeta[3]^2)/3 - (68576*zeta[5])/9) + 
      PlusDistribution[2, 1 - x]*(-12529/3 + (13718*zeta[2])/3 + 
        (1094*zeta[2]^2)/5 + (13300*zeta[3])/3 - 768*zeta[2]*zeta[3] - 
        720*zeta[5]) + PlusDistribution[0, 1 - x]*
       (-53948/27 - (50249*zeta[2])/54 + (483427*zeta[2]^2)/270 + 
        (448888*zeta[2]^3)/315 + (50998*zeta[3])/9 - (38036*zeta[2]*zeta[3])/
         9 - (648*zeta[2]^2*zeta[3])/5 - (11144*zeta[3]^2)/3 + 
        (22760*zeta[5])/3 - 1632*zeta[2]*zeta[5])) + 
    CA^2*CF^2*((1936*PlusDistribution[5, 1 - x])/27 + 
      PlusDistribution[4, 1 - x]*(-24040/27 + (440*zeta[2])/3) + 
      PlusDistribution[3, 1 - x]*(2259107/486 - (47104*zeta[2])/27 + 
        (864*zeta[2]^2)/5 - (13024*zeta[3])/9) + PlusDistribution[2, 1 - x]*
       (-6034493/486 + (63764*zeta[2])/9 - (2450*zeta[2]^2)/3 + 
        (25336*zeta[3])/3 - 832*zeta[2]*zeta[3] - 1392*zeta[5]) + 
      PlusDistribution[1, 1 - x]*(112625501/5832 - (310264*zeta[2])/27 + 
        (132239*zeta[2]^2)/135 + (67352*zeta[2]^3)/315 - 
        (1000304*zeta[3])/81 + (2864*zeta[2]*zeta[3])/3 + 
        (3808*zeta[3]^2)/3 + (7912*zeta[5])/3) + PlusDistribution[0, 1 - x]*
       (-44913479/3888 + (5378278*zeta[2])/729 - (1321171*zeta[2]^2)/810 - 
        (288836*zeta[2]^3)/315 + (56149*zeta[3])/3 - (22324*zeta[2]*zeta[3])/
         27 + (584*zeta[2]^2*zeta[3])/15 - (5456*zeta[3]^2)/3 - 
        (8048*zeta[5])/9 - 928*zeta[2]*zeta[5])) + 
    CF^4*(-28*PlusDistribution[6, 1 - x] + (16*PlusDistribution[7, 1 - x])/
       3 + PlusDistribution[5, 1 - x]*(78 - 32*zeta[2]) + 
      PlusDistribution[3, 1 - x]*(533/2 - 376*zeta[2] - (1488*zeta[2]^2)/5 - 
        1072*zeta[3]) + PlusDistribution[4, 1 - x]*(-150 + 240*zeta[2] + 
        (400*zeta[3])/3) + PlusDistribution[1, 1 - x]*
       (55217/24 - (1097*zeta[2])/3 - (1402*zeta[2]^2)/5 - 
        (142816*zeta[2]^3)/315 - 5726*zeta[3] + 928*zeta[2]*zeta[3] - 
        (256*zeta[3]^2)/3 - 1856*zeta[5]) + PlusDistribution[2, 1 - x]*
       (-420 + 198*zeta[2] + 324*zeta[2]^2 + 1584*zeta[3] - 
        448*zeta[2]*zeta[3] + 4128*zeta[5]) + PlusDistribution[0, 1 - x]*
       (-25765/16 + (473*zeta[2])/2 + (1587*zeta[2]^2)/5 + 
        (992*zeta[2]^3)/21 + 3734*zeta[3] - 2008*zeta[2]*zeta[3] - 
        (1712*zeta[2]^2*zeta[3])/5 + 736*zeta[3]^2 - 120*zeta[5] + 
        192*zeta[2]*zeta[5] + 3840*zeta[7])))
}
      

